Ann wins the nonrepetitive game over four letters and the erase-repetition game over six letters

We consider two games between two players Ann and Ben who build a word together by adding alternatively a letter at the end of the shared word. In the nonrepetitive game, Ben wins the game if he can create a square of length at least $4$, and Ann wins if she can build an arbitrarily long word before that. In the erase-repetition game, whenever a square occurs the second part of the square is erased and the goal of Ann is still to build an arbitrarily large word (Ben simply wants to limit the size of the word in this game). Grytczuk, Kozik, and Micek showed that Ann has a winning strategy for the nonrepetitive game if the alphabet is of size at least $6$ and for the erase-repetition game is the alphabet is of size at least $8$. In this article, we lower these bounds to respectively $4$ and $6$. The bound obtain by Grytczuk et al. relied on the so-called entropy compression and the previous bound by Pegden relied on some particular version of the Lov\'asz Local Lemma. We recently introduced a counting argument that can be applied to the same set of problems as entropy compression or the Lov\'asz Local Lemma and we use our method here. For these two games, we know that Ben has a winning strategy when the alphabet is of size at most 3, so our result for the nonrepetitive game is optimal, but we are not able to close the gap for the erase-repetition game.

==> anc/coefficientForEraseRepetitionGame.cpp <==
//////////////////////////////
//Can be compiled using g++ ()
//Something like 
//g++ coefficientForEraseRepetitionGame.cpp -std=c++11 -O3
//then simply run the programm and wait until it finishes
////////////////////////////
#include <iostream>
#include <vector>
#include <array>
#include <fstream>
#include <algorithm>

#define SA 6
// SA is the size of the considered alphabet

#define PER 9
// PER is the maximal period of the minimal squares
using namespace std;

class node{// The nodes of a trie
public:
  size_t num; // We give a unique identifier to each node
  array<node*,SA> children;  
  node(): num(0) { for(int i=0; i<SA; i++) children[i] = NULL;}
  node(size_t n): num(n) {for(int i=0; i<SA; i++) children[i] = NULL;}
};

class trie{
  // The trie is used to store a prefix closed set of word
public:
  size_t size;
  node root;
  trie(): size(1), root(0){}
 
  // Adds all the prefixes of w that are not in the trie to the trie
  void add(const string& w){
    node* cur = &root;
    for(int i=0; i<w.size(); i++){
      int x = w[i]-'0';
      if(cur->children[x] == NULL)
        cur->children[x] = new node(size++); 
      cur = cur->children[x];
    }
  }
  
  // Finds the id of the largest suffix of w that belongs to the trie
  int findLargestSuffLex(const string& w){
    vector<char> rename(SA);
    for(int start = 0; start<w.size(); start++){
      for(int i=0; i<SA; i++) rename[i] = -1;
      int m = 0;
      node* cur = &root;
      bool done = true;
      for(int i=start; i<w.size(); i++){
        if(rename[w[i]-'0'] == -1) rename[w[i]-'0'] = m++;
        int x = rename[w[i]-'0'];
        if(cur->children[x] == NULL){
          done = false;
          break;
        }
        cur = cur->children[x];
      }
      if(done) return cur->num;
    }
    cout<<"This part shouldnt be reached."<<endl;
    exit(1);
  }
};

// Verifies if the word w has a square as a suffix 
bool hasSquareLast(string& word, int s =-1){
  if(s == -1) s = word.size();
	for(int i = 1; i*2<=s; i++){
		bool isrep = true;
		for(int j=0; j<i; j++){
			if(word[s-1-j]!= word[s-1-j-i]){
				isrep = false;
				break;
			}
		}
		if(isrep) return true;
	}
	return false;
}

// Verifies if the word w contains a square as a suffix other than w itself
// It is usefull to find the set of minimal squares
bool hasSquareLastNotFull(string& word){
  int s = word.size();
	for(int i = 1; i*2<s; i++){
		bool isrep = true;
		for(int j=0; j<i; j++){
			if(word[s-1-j] != word[s-1-j-i]){
				isrep = false;
				break;
			}
		}
		if(isrep) return true;
	}
	return false;
}

// Verifies if the word w is normalized
bool isNormal(const string & s){
  char m = '0'-1;
  for(int i=0; i<s.size(); i++){
    if(s[i] >m+1) return false;
    if(s[i] == m+1) m++;
    if(m == '0'+SA-1) return true;
  }
  return true;
}

// Normalizes the word w
void normalize(string & s){
  vector<char> rename(SA,-1);
  char m = '0';
  for(int i=0; i<s.size(); i++){
    if(rename[s[i]-'0'] == -1) rename[s[i]-'0'] = m++;
    s[i] = rename[s[i]-'0'];
  }  
}

// Finds the set of prefixes of minimal squares of period at most PER
void findDict (trie&  revmap){
  string w("0");
  string square;
	while(!w.empty()){
		if(w.size() <= PER && isNormal(w) && !hasSquareLast(w)){    
      // For every square-free word of length <= PER we verify if ww is a minimal square
      square = w + w;
      bool isMinSquare = ! hasSquareLastNotFull(square);
      for(int j=2; j<square.size() && isMinSquare; j++)
        if(hasSquareLast(square, j)) isMinSquare = false;
      if(isMinSquare){
        square.pop_back();
        revmap.add(square);
      }
			w += "0";
		}else{	
			while(!w.empty() && w.back() == '0'+SA-1) w.pop_back();
			if (w.empty()) break;
			w.back()++;
		}	
	}	
}

// Recursively goes through the trie to produce the graph
long long nbEdges = 0;
void recSetGraph(vector<size_t>& graph, trie& minSquares, const node * curNode, string& curWord){
  size_t u = curNode->num;
  curWord += '0';
  for(curWord.back() = '0'; curWord.back()<'0'+SA; curWord.back()++){
    size_t ttt =u*SA + curWord.back()-'0';
    if(hasSquareLast(curWord)){ graph[ttt] = -1; continue;}
    size_t v = minSquares.findLargestSuffLex(curWord);
    graph[ttt] = v;
    nbEdges++;
  }
  for(int i=0; i<SA; i++){
    if(curNode->children[i] == NULL) continue;
    curWord.back()= ('0'+i);
    recSetGraph(graph, minSquares, curNode->children[i], curWord);
  }
  curWord.pop_back();
}

// Uses recSetGraph to compute the graph
void setgraph(vector<size_t>& graph, trie& minSquares){
  string w("");
  recSetGraph(graph, minSquares, &minSquares.root, w);
}

// Computes the weights by simply iterating the transformation
void cleanGraph(const vector<size_t>& graph, vector<int>& coefInteger){
	vector<double> tempCoefs(coefInteger.size(), 1);
	vector<double> coefs(coefInteger.size(), 1);

  for(int nbiter=0; nbiter<40; nbiter++){
    // We first compute the sum inside temCoefs
    for(size_t i=0; i<tempCoefs.size(); i++){
      if(tempCoefs[i] == 0) continue;
      tempCoefs[i] = 0;  
      for(int j=0; j<SA; j++)
        if(graph[i*SA+j] != -1) 
          tempCoefs[i] += coefs[graph[i*SA+j]]; 
    } 
    
    // We then compute the min of the sums into coef
    double totCoef = 0, maxG = 0, minG = SA, maxCoef = 0, minCoef = SA; 
    int nbCoef = 0;
    for(size_t i=0; i<coefs.size(); i++){
      if(coefs[i] == 0) continue;
      double ci = coefs[i];
      coefs[i] = tempCoefs[i];
      bool sameLetter = false;
      for(int j=0; j<SA; j++){
        if(graph[i*SA+j] != -1) coefs[i] = min(coefs[i], tempCoefs[graph[i*SA+j]]); 
        else if(!sameLetter) sameLetter = true;
        else coefs[i] = 0;
      }
// we force the coefficients to be between 2 and 3.5
       if(coefs[i]<2) coefs[i] = 0; 
      if(coefs[i]>3.5)  coefs[i] = 3.5;
      // We compute some usefull iterations about the current vector of coefficients
      if(coefs[i] > 0){
        totCoef += coefs[i];
        nbCoef++;
        maxCoef = max(maxCoef, coefs[i]);
        minCoef = min(minCoef, coefs[i]);
      }
      maxG = max(maxG, coefs[i]/ci);
      minG = min(minG, coefs[i]/ci);
    } 
    double moy = totCoef / nbCoef;
    for(size_t i=0; i<coefs.size(); i++)
      coefs[i] = coefs[i]/moy; 
    cout <<"** New iteration  ** max growth = "<< maxG<<"  and min growth = "<< minG<<endl;
    cout<<"   max coef = "<< maxCoef<<"    and min coef = "<< minCoef<<endl;
    cout<<nbCoef<<"  "<<moy<<endl;
	}
	for(size_t i=0; i< coefs.size(); i++)
    coefInteger[i] = 10000*coefs[i];
}

// We verify that the integer coeficients have the desired property
void verifyCoef(const vector<size_t>& graph, const vector<int>& coefs){
  vector<int> tempCoefs(coefs.size(), 0);
  for(size_t i=0; i<tempCoefs.size(); i++)
    for(int j=0; j<SA; j++)
      if(graph[i*SA+j] != -1) 
        tempCoefs[i] += coefs[graph[i*SA+j]]; 
    
  int minGrowthNum = SA, minGrowthDen = 1;
  int maxCoef = 0, minCoef = 100000;
  
  for(size_t i=0; i<coefs.size(); i++){
    if(coefs[i] == 0) continue;
    maxCoef = max(maxCoef, coefs[i]);
    minCoef = min(minCoef, coefs[i]);
    int newVal = SA*100000;
    bool sameLetter = false;
    for(int j=0; j<SA; j++){
      if(graph[i*SA+j] != -1) newVal = min(newVal, tempCoefs[graph[i*SA+j]]); 
      else if(!sameLetter) sameLetter = true;
      else newVal  = 0;
    }
    if(minGrowthDen * newVal < coefs[i]*minGrowthNum){
      minGrowthDen = coefs[i];
      minGrowthNum = newVal;
    }
  } 
  
  cout<<"The computation of the exact coefficient with the integer weight gives:"<<endl;
  cout <<"** New iteration  min growth = "<<minGrowthNum<<"/"<<minGrowthDen<<endl;
  cout<<"   max coef = "<< maxCoef<<"    and min coef = "<< minCoef<<endl;
}


int main(){
  cout<<"******   Finding the prefixes of minimal squares."<<endl;
	trie minSuffSquares;
  findDict (minSuffSquares);
  cout<<"Number of words found : " << minSuffSquares.size<<endl;
  
  cout<<"******   Constructing the graph."<<endl;
	vector<size_t> graph(minSuffSquares.size*SA);
	setgraph(graph, minSuffSquares);
  cout<<"Number of edges : "<< nbEdges <<endl;
  cout<<"******   Finding the coefficients"<<endl;
  vector<int> coefInteger(minSuffSquares.size);
 	cleanGraph(graph, coefInteger);
  cout<<"******   Verifying the coefficients with exact computations over the integers"<<endl;
  verifyCoef(graph, coefInteger);
  cout<<"C0 = "<<coefInteger[minSuffSquares.root.children[0]->num]<<endl;

	return 0;
}


==> anc/coefficientForNonRepetitiveGame.cpp <==
//////////////////////////////
//Can be compiled using g++
//Something like 
//g++ coefficientForNonRepetitiveGame.cpp -std=c++11 -O3
//then simply run the programm and wait until it finishes
////////////////////////////
#include <iostream>
#include <vector>
#include <array>
#include <algorithm>

#define SA 4
// SA is the size of the considered alphabet

#define PER 15
// PER is the maximal period of the minimal squares
using namespace std;

class node{// The nodes of a trie
public:
  size_t num; // We give a unique identifier to each node
  array<node*,SA> children;  
  node(): num(0) { for(size_t i=0; i<SA; i++) children[i] = NULL;}
  node(size_t n): num(n) {for(size_t i=0; i<SA; i++) children[i] = NULL;}
};

class trie{
  // The trie is used to store a prefix closed set of word
public:
  size_t size;
  node root;
  trie(): size(1), root(0){}
 
  // Adds all the prefixes of w that are not in the trie to the trie
  void add(const string& w){
    node* cur = &root;
    for(size_t i=0; i<w.size(); i++){
      int x = w[i]-'0';
      if(cur->children[x] == NULL)
        cur->children[x] = new node(size++); 
      cur = cur->children[x];
    }
  }
  
  // Finds the id of the largest suffix of w that belongs to the trie
  int findLargestSuffLex(const string& w){
    vector<char> rename(SA);
    for(size_t start = 0; start<w.size(); start++){
      for(size_t i=0; i<SA; i++) rename[i] = -1;
      int m = 0;
      node* cur = &root;
      bool done = true;
      for(size_t i=start; i<w.size(); i++){
        if(rename[w[i]-'0'] == -1) rename[w[i]-'0'] = m++;
        int x = rename[w[i]-'0'];
        if(cur->children[x] == NULL){
          done = false;
          break;
        }
        cur = cur->children[x];
      }
      if(done) return cur->num;
    }
    cout<<"This part shouldnt be reached."<<endl;
    exit(1);
  }
};

// Verifies if the word w has a square as a suffix 
bool hasSquareLast(string& word, int s =-1){
  if(s == -1) s = word.size();
	for(int i = 2; i*2<=s; i++){
		bool isrep = true;
		for(int j=0; j<i; j++){
			if(word[s-1-j]!= word[s-1-j-i]){
				isrep = false;
				break;
			}
		}
		if(isrep) return true;
	}
	return false;
}

// Verifies if the word w contains a square as a suffix other than w itself
// It is usefull to find the set of minimal squares
bool hasSquareLastNotFull(string& word){
  size_t s = word.size();
	for(size_t i = 2; i*2<s; i++){
		bool isrep = true;
		for(size_t j=0; j<i; j++){
			if(word[s-1-j] != word[s-1-j-i]){
				isrep = false;
				break;
			}
		}
		if(isrep) return true;
	}
	return false;
}

// Verifies if the word w is normalized
bool isNormal(const string & s){
  char m = '0'-1;
  for(size_t i=0; i<s.size(); i++){
    if(s[i] >m+1) return false;
    if(s[i] == m+1) m++;
    if(m == '0'+SA-1) return true;
  }
  return true;
}

// Normalizes the word w
void normalize(string & s){
  vector<char> rename(SA,-1);
  char m = '0';
  for(size_t i=0; i<s.size(); i++){
    if(rename[s[i]-'0'] == -1) rename[s[i]-'0'] = m++;
    s[i] = rename[s[i]-'0'];
  }  
}

// Finds the set of prefixes of minimal squares of period at most PER
void findDict (trie&  revmap){
  string w("0");
  string square;
	while(!w.empty()){
		if(w.size() <= PER && isNormal(w) && !hasSquareLast(w)){    
      // For every square-free word of length <= PER we verify if ww is a minimal square
      square = w + w;
      bool isMinSquare = ! hasSquareLastNotFull(square);
      for(size_t j=2; j<square.size() && isMinSquare; j++)
        if(hasSquareLast(square, j)) isMinSquare = false;
      if(isMinSquare){
        square.pop_back();
        revmap.add(square);
      }
			w += "0";
		}else{	
			while(!w.empty() && w.back() == '0'+SA-1) w.pop_back();
			if (w.empty()) break;
			w.back()++;
		}	
	}	
}

// Recursively goes through the trie to produce the graph
long long nbEdges = 0;
void recSetGraph(vector<long long>& graph, trie& minSquares, const node * curNode, string& curWord){
  size_t u = curNode->num;
  curWord += '0';
  for(curWord.back() = '0'; curWord.back()<'0'+SA; curWord.back()++){
    size_t ttt =u*SA + curWord.back()-'0';
    if(hasSquareLast(curWord)){ graph[ttt] = -1; continue;}
    size_t v = minSquares.findLargestSuffLex(curWord);
    graph[ttt] = v;
    nbEdges++;
  }
  for(size_t i=0; i<SA; i++){
    if(curNode->children[i] == NULL) continue;
    curWord.back()= ('0'+i);
    recSetGraph(graph, minSquares, curNode->children[i], curWord);
  }
  curWord.pop_back();
}

// Uses recSetGraph to compute the graph
void setgraph(vector<long long>& graph, trie& minSquares){
  string w("");
  recSetGraph(graph, minSquares, &minSquares.root, w);
}


// Computes the weights by simply iterating the transformation
void cleanGraph(const vector<long long>& graph, vector<int>& coefInteger){
	vector<double> tempCoefs(coefInteger.size(), 1);
	vector<double> coefs(coefInteger.size(), 1);

  for(int nbiter=0; nbiter<40; nbiter++){
    // We first compute the sum inside temCoefs
    for(size_t i=0; i<tempCoefs.size(); i++){
      if(tempCoefs[i] == 0) continue;
      tempCoefs[i] = 0;  
      for(size_t j=0; j<SA; j++)
        if(graph[i*SA+j] != -1) 
          tempCoefs[i] += coefs[graph[i*SA+j]]; 
    } 
    
    // We then compute the min of the sums into coef
    double totCoef = 0, maxG = 0, minG = SA, maxCoef = 0, minCoef = SA; 
    int nbCoef = 0;
    for(size_t i=0; i<coefs.size(); i++){
      if(coefs[i] == 0) continue;
      double ci = coefs[i];
      coefs[i] = SA;
      for(size_t j=0; j<SA; j++){
        if(graph[i*SA+j] != -1) coefs[i] = min(coefs[i], tempCoefs[graph[i*SA+j]]); 
        else coefs[i] = 0;
      }
      // we force the coefficients to be between 0.85 and 2.1
      if(coefs[i]<0.85) coefs[i] = 0; 
      if(coefs[i]>2.1)  coefs[i] = 2.1;
      // We compute some usefull information about the current vector of coefficients
      if(coefs[i] > 0){
        totCoef += coefs[i];
        nbCoef++;
        maxCoef = max(maxCoef, coefs[i]);
        minCoef = min(minCoef, coefs[i]);
      }
      maxG = max(maxG, coefs[i]/ci);
      minG = min(minG, coefs[i]/ci);
    } 
    double moy = totCoef / nbCoef;
    for(size_t i=0; i<coefs.size(); i++)
      coefs[i] = coefs[i]/moy; 
    cout <<"** New iteration  ** max growth = "<< maxG<<"  and min growth = "<< minG<<endl;
    cout<<"   max coef = "<< maxCoef<<"    and min coef = "<< minCoef<<endl;
    cout<<nbCoef<<"  "<<moy<<endl;
	}
	for(size_t i=0; i< coefs.size(); i++)
    coefInteger[i] = 10000*coefs[i];
}

// We verify that the integer coeficients have the desired property
void verifyCoef(const vector<long long>& graph, const vector<int>& coefs){
  vector<int> tempCoefs(coefs.size(), 0);
  for(size_t i=0; i<tempCoefs.size(); i++)
    for(size_t j=0; j<SA; j++)
      if(graph[i*SA+j] != -1) 
        tempCoefs[i] += coefs[graph[i*SA+j]]; 
    
  int minGrowthNum = SA, minGrowthDen = 1;
  int maxCoef = 0, minCoef = 100000;
  
  for(size_t i=0; i<coefs.size(); i++){
    if(coefs[i] == 0) continue;
    maxCoef = max(maxCoef, coefs[i]);
    minCoef = min(minCoef, coefs[i]);
    int newVal = SA*100000;
    for(size_t j=0; j<SA; j++){
      if(graph[i*SA+j] != -1) newVal = min(newVal, tempCoefs[graph[i*SA+j]]); 
      else newVal  = 0;
    }
    if(minGrowthDen * newVal < coefs[i]*minGrowthNum){
      minGrowthDen = coefs[i];
      minGrowthNum = newVal;
    }
  } 
  
  cout<<"The computation of the exact coefficient with the integer weight gives:"<<endl;
  cout <<"** New iteration  min growth = "<<minGrowthNum<<"/"<<minGrowthDen<<endl;
  cout<<"   max coef = "<< maxCoef<<"    and min coef = "<< minCoef<<endl;
}


int main(){
  cout<<"******   Finding the prefixes of minimal squares."<<endl;
	trie minSuffSquares;
	string w("");
  findDict (minSuffSquares);
  cout<<"Number of words found : " << minSuffSquares.size<<endl;
  
  cout<<"******   Constructing the graph."<<endl;
	vector<long long> graph(minSuffSquares.size*SA);
	setgraph(graph, minSuffSquares);
  cout<<"Number of edges : "<< nbEdges <<endl;
  
  cout<<"******   Finding the coefficients"<<endl;
  vector<int> coefInteger(minSuffSquares.size);
 	cleanGraph(graph, coefInteger);
  
  cout<<"******   Verifying the coefficients with exact computations over the integers"<<endl;
  verifyCoef(graph, coefInteger);
  cout<<"C0 = "<<coefInteger[minSuffSquares.root.children[0]->num]<<endl;
	return 0;
}

